Self-adjoint skew quartics, symplectic monodromy, and zeta functions

For an odd prime power $P$, let $A_H(P)$ be the number of $a\in\F_{P^H}$ for which the self-adjoint skew quartic $t^4+t^3+at^2+t+1$ is irreducible in $\F_{P^H}[t;\sigma]$, with $\sigma(c)=c^P$. We determine $A_H(3)$ for every $H\ge1$ and prove that its minimal constant-coefficient recurrence has order $24$. Local ramification gives the degrees of the Steinberg and regular cuspidal Frobenius polynomials. Duality and finitely many exact counts determine both polynomials. For $P=p^f$ with $p\nmid f$, we construct an explicit genus-$P(P+1)/2$ flag curve whose zeta numerator is the Steinberg Frobenius polynomial. At $P=3$ this identifies the degree-$12$ factor computed above with the zeta numerator of a genus-$6$ curve. For general $P$ the flag curve and the regular cuspidal factors give a rational expression for the counting series. We evaluate the linear coefficients of the two factors by an elliptic-curve point count and express their quadratic coefficients through a single finite-field character sum.

==> anc/README.txt <==
HTp4: Supplementary computations and reproducibility files
========================================================

Associated manuscript
---------------------
"Self-adjoint skew quartics, symplectic monodromy, and zeta functions"
by Tomoya Hayata and Takahiro Tsushima.

This package accompanies the current HTp4 manuscript (17 November 2026,
including the purity explanation and revised generative-AI declaration).
The labels below refer to HTp4.tex supplied alongside this README. These files are supplementary
computational evidence, not a substitute for the mathematical proofs in
the article. The source code and data are provided to make finite checks
reproducible. No external Python packages are required.

Results and exact references in the manuscript
----------------------------------------------
1. The P=3 irreducibility-indicator identity
   5*1_irr = 1 + chi_6 - chi_24 - chi_64 + chi_81
   is equation (eq:indicator-three), derived from Proposition
   (prop:generic-indicator). verify.py checks the identity against the
   listed character-table columns. The proof is in the manuscript.

2. The local inertia filtration and Swan-conductor identity are in
   Lemma (lem:inertia), equation (eq:swan). verify.py checks the
   P=3 invariant dimensions and Swan data; verify_general.py checks
   polynomial character/conductor identities for general odd P.
   These checks assume the character values and do not prove the
   Katz--Tiep / Abbes--Saito geometric comparison or its hypotheses.

3. Exact enumeration of the skew quartics t^4+t^3+a*t^2+t+1 for
   P=3 and H=1,...,12 is used in Section (sec:certificate), subsection
   "Exact enumeration of atoms". count.cpp computes the companion-norm
   characteristic-polynomial criterion over finite extensions;
   counts.json stores polynomial moduli and results. verify.py
   --recount recompiles and reruns these counts, and checks every row.

4. Theorem (thm:main) gives the full A_H(3) formula using N(u), D(u).
   verify.py reconstructs N and D from counts H=1,...,11 using the
   reciprocal symmetries and checks H=12 independently of that linear
   solve. The coefficient-system determinant is -6975000.
   Section (sec:recurrence-three), Proposition (prop:no-cancel-three),
   proves minimal recurrence order 24. verify_quotient.py checks the
   indicated modular gcd and squarefreeness certificates.

5. The explicit flag curve is in Theorem (thm:flagcurve), equation
   (eq:flag-curve). verify_general.py independently enumerates its
   affine points for P=3, H=1,...,5 and checks that adding four
   boundary points agrees with the point numbers predicted by N(u).
   This is numerical corroboration of the curve's zeta-factor claim,
   not a proof of the flag-cover isomorphism for all extensions.

6. The general-P conductor/factorization identities are in Section
   (sec:general), equations (eq:general-degree), (eq:general-product),
   and the general counting theorem (thm:uniform-count).
   verify_general.py checks the algebraic conductor identities.

7. First and second coefficient formulas and degree-two counts are in
   Theorems (thm:first-coeff), (thm:second-coeff), (thm:quadratic-count)
   and (thm:eliminate-J), in Section (sec:coefficients).
   verify_coefficients.py checks the character-sum formulas on the
   finite fields coded in the script (prime fields 3,5,7,11,13,17,
   19,23,29,31 and quadratic fields of sizes 9,25,49); it also
   checks some flag-curve point counts. verify_transform.py checks
   the algebraic identities employed in eliminating the second sum.
   Such finite checks do not establish the symbolic identities for
   all odd prime powers; the proof is in the manuscript.

Theorem (thm:uniform-count) expresses, for odd P=p^f with p not dividing f,
  m*A_H(P) = kappa*#B_P(F_(P^H)) + sum(lambda^H),
  m=(P^2+1)/2, kappa=(P^2-1)/8,
where the lambda are the inverse roots, counted with multiplicity, of
the regular cuspidal factor C_P(u). Its rational generating-series form
is equation (eq:uniform-product). The program files are limited to
certain finite checks, not a full computation of C_P for every P.

Files in this supplement
------------------------
README.txt             This file, including commands and manuscript map.
count.cpp              C++17 exact enumeration of P=3 skew-quartic atoms.
counts.json            Finite-field moduli and count data H=1,...,12.
verify.py              Character/Swan checks, exact coefficient recovery,
                       and optional independent C++ recount.
verify_general.py      Symbolic general-P conductor identities and
                       P=3 flag-curve point counts.
verify_coefficients.py Checks on specified prime / quadratic fields of
                       low-order coefficient and character-sum formulas.
verify_transform.py    Algebraic identities in the U_P and J_P comparison.
verify_quotient.py     Modular gcd and squarefreeness certificates for N,D.

How to run
----------
Prerequisites: Python 3; for --recount, a C++17 compiler named g++.
No pip dependencies are used. Run from the ancillary directory (anc/) containing the files:

  python3 verify.py
  python3 verify_general.py
  python3 verify_coefficients.py
  python3 verify_transform.py
  python3 verify_quotient.py

To compile and re-enumerate all P=3 cases H=1,...,12:

  python3 verify.py --recount

The recount may be more computationally expensive than the other tests.
The Python scripts use exact integer/rational or finite-field arithmetic.
The finite-field moduli used in the recount are recorded in counts.json.
Run all scripts with a clean working directory; no external data download
is needed.

Exact P=3 outputs and notation
------------------------------
N(u) and D(u) coefficients are in ascending powers of u:
  N = [1,1,2,1,2,17,26,51,18,27,162,243,729]
  D = [1,0,-1,-3,3,18,9,-27,-27,0,243]
  R_3(u) = [N(u)/((1-u)(1-3u)D(u))]^4.
  A_H(3) = (3^H+1-sum(alpha_i^H)+sum(beta_j^H))/5,
where N=product(1-alpha_i*u), D=product(1-beta_j*u).
The minimal constant-coefficient recurrence has order 24.

Scope and limitations
---------------------
The manuscript proves a general formula involving the flag curve and
regular cuspidal factors for odd P=p^f, p not dividing f. The current
supplement does not compute every higher coefficient for all P, does
not treat p dividing f, and does not prove the geometric or local
Fourier-transform results via computer code. Arithmetic identities,
finite enumerations and finite sample tests are identified separately.
The mathematical article is the authoritative statement of its claims.

Version matching
----------------
The article source is HTp4.tex in the enclosing archive, copied byte for
byte from the manuscript supplied by the authors on 17 November 2026.
It includes the explicit purity discussion and the updated declaration
of generative AI assistance. The computations and N(u), D(u) polynomials
are unchanged from the preceding verified supplementary package.
The exact SHA-256 of the included manuscript is:
  d0104458107cfc49f91f63da837949c7724b65a14bb0d8c50e24b1c65a101f51


How to submit
-------------
JOURNAL: Upload the article (manuscript source or PDF as requested by the
journal) and a ZIP containing the contents of anc/ as distinct submission items. Choose
"Supplementary Material" or the closest available file designation,
and describe it as reproducibility code and finite-field data. Check
the target journal's specific author instructions.

ARXIV: Submit the LaTeX article source and the supplementary files in
one arXiv source upload. Put this README and the seven data/code files
inside a directory literally called 'anc' at the root of the source
archive, alongside the article TeX file. These ancillary files are not
compiled into the article PDF; arXiv offers them as separate downloads.
They are associated with the uploaded article version, not a separate
arXiv paper. Do not put a second copy of the article TeX inside anc.
The accompanying archive has exactly this layout.


==> anc/count.cpp <==
#include <vector>
#include <iostream>
#include <cstdlib>
#include <chrono>
using namespace std;
int main(int argc,char**argv){
 int h=atoi(argv[1]),q=1;for(int i=0;i<h;i++)q*=3;
 int k=(h+1)/2,B=1;for(int i=0;i<k;i++)B*=3;
 vector<int>add(B*B),neg(q),lg(q,-1),ex(2*q),fr(q);
 for(int a=0;a<B;a++)for(int b=0;b<B;b++){
  int x=a,y=b,s=0,v=1;for(int j=0;j<k;j++){s+=((x%3+y%3)%3)*v;x/=3;y/=3;v*=3;}add[a*B+b]=s;
 }
 auto plus=[&](int x,int y){return add[(x%B)*B+y%B]+B*add[(x/B)*B+y/B];};
 for(int a=0;a<q;a++){int x=a,v=1,s=0;for(int i=0;i<h;i++){s+=((3-x%3)%3)*v;x/=3;v*=3;}neg[a]=s;}
 int red=0,v=1;for(int i=0;i<h;i++){red+=((3-atoi(argv[i+2]))%3)*v;v*=3;}
 int x=1;
 for(int i=0;i<q-1;i++){
  if(lg[x]!=-1){cerr<<"not primitive\n";return 1;}lg[x]=i;ex[i]=x;
  int top=x/(q/3);x=(x%(q/3))*3;
  if(top)x=plus(x,top==1?red:neg[red]);
 }
 if(x!=1){cerr<<"invalid field\n";return 1;}
 for(int i=q-1;i<2*q;i++)ex[i]=ex[i-(q-1)];
 auto mul=[&](int a,int b){return a&&b?ex[lg[a]+lg[b]]:0;};
 for(int a=1;a<q;a++)fr[a]=ex[(3LL*lg[a])%(q-1)];
 long long cnt[2]={0,0};
 for(int a=0;a<q;a++){
  int M[4][4]={};for(int j=0;j<4;j++)M[j][j]=1;
  int b=a;
  for(int i=0;i<h;i++){
   for(int r=0;r<4;r++){
    int z=neg[plus(plus(M[r][0],M[r][1]),plus(mul(b,M[r][2]),M[r][3]))];
    M[r][0]=M[r][1];M[r][1]=M[r][2];M[r][2]=M[r][3];M[r][3]=z;
   }
   b=fr[b];
  }
  int tr=plus(plus(M[0][0],M[1][1]),plus(M[2][2],M[3][3]));
  if(tr!=1&&tr!=2)continue;
  int e2=0;for(int i=0;i<4;i++)for(int j=i+1;j<4;j++)e2=plus(e2,plus(mul(M[i][i],M[j][j]),neg[mul(M[i][j],M[j][i])]));
  if(e2==1)cnt[tr==2?0:1]++;
 }
 cout<<h<<" "<<cnt[0]<<" "<<cnt[1]<<" "<<cnt[0]+cnt[1]<<"\n";
}


==> anc/counts.json <==
[
  {
    "h": 1,
    "modulus": [
      1
    ],
    "counts": [
      1,
      0,
      1
    ]
  },
  {
    "h": 2,
    "modulus": [
      2,
      1
    ],
    "counts": [
      1,
      2,
      3
    ]
  },
  {
    "h": 3,
    "modulus": [
      1,
      1,
      2
    ],
    "counts": [
      4,
      3,
      7
    ]
  },
  {
    "h": 4,
    "modulus": [
      2,
      1,
      0,
      0
    ],
    "counts": [
      11,
      4,
      15
    ]
  },
  {
    "h": 5,
    "modulus": [
      1,
      1,
      0,
      1,
      1
    ],
    "counts": [
      25,
      25,
      50
    ]
  },
  {
    "h": 6,
    "modulus": [
      2,
      0,
      2,
      1,
      2,
      2
    ],
    "counts": [
      61,
      86,
      147
    ]
  },
  {
    "h": 7,
    "modulus": [
      1,
      2,
      1,
      0,
      1,
      0,
      1
    ],
    "counts": [
      204,
      252,
      456
    ]
  },
  {
    "h": 8,
    "modulus": [
      2,
      2,
      2,
      0,
      2,
      0,
      2,
      0
    ],
    "counts": [
      599,
      632,
      1231
    ]
  },
  {
    "h": 9,
    "modulus": [
      1,
      1,
      1,
      0,
      0,
      0,
      1,
      2,
      0
    ],
    "counts": [
      2020,
      1956,
      3976
    ]
  },
  {
    "h": 10,
    "modulus": [
      2,
      1,
      1,
      2,
      2,
      2,
      0,
      2,
      0,
      1
    ],
    "counts": [
      5820,
      5950,
      11770
    ]
  },
  {
    "h": 11,
    "modulus": [
      1,
      0,
      2,
      2,
      2,
      0,
      2,
      1,
      1,
      2,
      0
    ],
    "counts": [
      18041,
      17413,
      35454
    ]
  },
  {
    "h": 12,
    "modulus": [
      2,
      1,
      0,
      0,
      0,
      1,
      1,
      0,
      2,
      2,
      2,
      2
    ],
    "counts": [
      52727,
      53512,
      106239
    ]
  }
]

==> anc/verify.py <==
#!/usr/bin/env python3
"""Exact finite certificate; --recount recomputes the finite-field counts."""
from fractions import Fraction as F
from pathlib import Path
import argparse, json, subprocess, tempfile

ROOT = Path(__file__).resolve().parent
rows = json.loads((ROOT / 'counts.json').read_text())
p = argparse.ArgumentParser()
p.add_argument('--recount', action='store_true')
args = p.parse_args()
if args.recount:
    with tempfile.TemporaryDirectory() as tmp:
        binary = str(Path(tmp) / 'count')
        subprocess.run(['g++', '-O3', '-std=c++17', str(ROOT/'count.cpp'), '-o', binary], check=True)
        for row in rows:
            output = subprocess.check_output([binary, str(row['h']), *map(str, row['modulus'])], text=True)
            assert list(map(int, output.split())) == [row['h'], *row['counts']]
            print('finite-field count verified:', output.strip())

# Character identity, in the 15 even W(E6) fused classes.
characters = {
    6: [6,-2,2,-3,3,0,2,0,1,1,1,-2,-1,0,-1],
    24:[24,8,0,6,0,3,0,0,-1,2,2,-1,0,0,0],
    64:[64,0,0,-8,4,-2,0,0,-1,0,0,0,0,1,0],
    81:[81,9,-3,0,0,0,-3,-1,1,0,0,0,0,0,0],
}
assert [1+characters[6][i]-characters[24][i]-characters[64][i]+characters[81][i]
        for i in range(15)] == [5 if i==8 else 0 for i in range(15)]
for d, expected in [(6,(0,2,6,0)),(24,(4,4,25,1)),(64,(0,8,74,10)),(81,(3,9,93,12))]:
    ch=characters[d]
    invU=F(d+8*ch[3]+6*ch[4]+12*ch[5],27)
    invU0=F(d+4*ch[4]+4*ch[5],9)
    sw=F(1,2)*(d-invU)+F(3,4)*(d-invU0)
    assert (invU,invU0,sw,sw-d)==expected

# F(u)=exp(-sum b_h u^h/h)=N(u)/D(u).
A=[0]+[r['counts'][2] for r in rows]
b=[0]+[3**h+1-5*A[h] for h in range(1,13)]
series=[F(1)]
for h in range(1,13):
    series.append(-sum(F(b[k])*series[h-k] for k in range(1,h+1))/h)

def reciprocal_poly(g, values):
    poly=[F(0)]*(2*g+1)
    poly[0]=1; poly[-1]=3**g
    for i, v in enumerate(values,1):
        poly[i]=v
        if i<g: poly[2*g-i]=3**(g-i)*v
    return poly

def equations(v):
    n=reciprocal_poly(6,v[:6]); d=reciprocal_poly(5,v[6:])
    return [sum(d[j]*series[k-j] for j in range(min(k,10)+1))-n[k]
            for k in range(1,12)]

zero=equations([0]*11)
columns=[]
for j in range(11):
    e=[0]*11; e[j]=1
    columns.append([x-y for x,y in zip(equations(e),zero)])
matrix=[[columns[j][i] for j in range(11)]+[-zero[i]] for i in range(11)]
det=F(1)
for j in range(11):
    pivot=next(i for i in range(j,11) if matrix[i][j])
    if pivot!=j:
        matrix[j],matrix[pivot]=matrix[pivot],matrix[j]; det=-det
    factor=matrix[j][j]; det*=factor
    matrix[j]=[x/factor for x in matrix[j]]
    for i in range(11):
        if i!=j:
            factor=matrix[i][j]
            matrix[i]=[x-factor*y for x,y in zip(matrix[i],matrix[j])]
solution=[row[-1] for row in matrix]
assert det == -6975000
assert solution == [1,2,1,2,17,26,0,-1,-3,3,18]
N=reciprocal_poly(6,solution[:6]); D=reciprocal_poly(5,solution[6:])
assert N == [1,1,2,1,2,17,26,51,18,27,162,243,729]
assert D == [1,0,-1,-3,3,18,9,-27,-27,0,243]
assert sum(D[j]*series[12-j] for j in range(11))==N[12]

def power_sums(poly, H):
    """If poly=prod(1-alpha*u), return sum alpha**h using Newton identities."""
    d=len(poly)-1; s=[F(0)]
    for h in range(1,H+1):
        rhs=sum(poly[j]*s[h-j] for j in range(1,min(h-1,d)+1))
        if h<=d: rhs+=h*poly[h]
        s.append(-rhs)
    return s

ns=power_sums(N,14); ds=power_sums(D,14)
formula=[(3**h+1-ns[h]+ds[h])/5 for h in range(1,15)]
assert formula[:12]==A[1:]
assert formula[12:]==[317331,956546]
print('Character identity and Swan dimensions verified.')
print('Coefficient-system determinant:',det)
print('N coefficients:',list(map(int,N)))
print('D coefficients:',list(map(int,D)))
print('A_1,...,A_14:',list(map(int,formula)))
print('PASS. The geometric lemmas are proved in the separately submitted HTp4.tex, not by this program.')


==> anc/verify_coefficients.py <==
#!/usr/bin/env python3
"""Exact evaluation of the first two coefficients, including prime powers."""
from itertools import product

class Field:
    def __init__(self,p,mod):
        self.p=p; self.mod=mod; self.f=len(mod); self.q=p**self.f
        self.d=[]
        for n in range(self.q):
            ds=[]
            for _ in mod: ds.append(n%p); n//=p
            self.d.append(ds)
    def enc(self,d): return sum((x%self.p)*self.p**i for i,x in enumerate(d))
    def k(self,n): return n%self.p
    def add(self,a,b): return self.enc([x+y for x,y in zip(self.d[a],self.d[b])])
    def neg(self,a): return self.enc([-x for x in self.d[a]])
    def sub(self,a,b): return self.add(a,self.neg(b))
    def mul(self,a,b):
        c=[0]*(2*self.f-1)
        for i,x in enumerate(self.d[a]):
            for j,y in enumerate(self.d[b]): c[i+j]+=x*y
        for i in range(2*self.f-2,self.f-1,-1):
            for j,m in enumerate(self.mod): c[i-self.f+j]-=c[i]*m
        return self.enc(c[:self.f])
    def pow(self,a,n):
        r=1
        while n:
            if n&1: r=self.mul(r,a)
            a=self.mul(a,a); n//=2
        return r
    def chi(self,a):
        if not a: return 0
        v=self.pow(a,(self.q-1)//2)
        assert v in (1,self.k(-1))
        return 1 if v==1 else -1

def evaluate(F):
    q=F.q; add,mul,sub,k,ch=F.add,F.mul,F.sub,F.k,F.chi
    def scalar(n,x): return mul(k(n),x)
    U=V=J=correction=S0=R0=Z0=0
    mixed=[0]*6
    for t,n in product(range(q),repeat=2):
        w=1-ch(sub(mul(t,t),scalar(4,n)))
        a=add(add(scalar(3,t),scalar(4,n)),k(4))
        h=ch(mul(n,add(add(mul(a,a),mul(a,t)),n)))
        S0+=h
        U+=w*h
        tn=mul(t,n)
        l=add(add(add(scalar(4,tn),scalar(4,t)),scalar(3,n)),k(4))
        r=add(add(add(scalar(4,tn),scalar(3,t)),scalar(4,n)),k(4))
        R0+=ch(mul(tn,mul(l,r)))
        g1=sub(mul(t,t),1); g2=sub(mul(n,n),1)
        g3=add(mul(sub(t,1),add(n,1)),k(16))
        g4=add(mul(add(t,1),sub(n,1)),k(16))
        Z0+=ch(mul(mul(g1,g2),mul(g3,g4)))
        tm=sub(t,1); np=add(n,k(2))
        d=add(sub(mul(tm,tm),scalar(4,n)),k(8))
        e=sub(mul(np,np),scalar(4,mul(tm,tm)))
        V+=w*(ch(d)==-1)*(ch(e)==-1)
        ck,cd,ce=1-w,ch(d),ch(e)
        for i,val in enumerate([ck,cd,ce,ck*cd,cd*ce,ck*ce]):
            mixed[i]+=val
        J+=ck*cd*ce
        correction+=w*((1-cd)*(1-ce)-4*(cd==-1)*(ce==-1))
    assert mixed==[0,0,0,0,1,1+q*ch(k(-3))]
    assert correction==1-ch(k(-15))
    assert 4*V==q*q+1+q*ch(k(-3))+ch(k(-15))-J
    assert S0==q*(1+ch(k(-3)))
    assert R0==2*S0-U
    assert Z0==2+q*ch(k(-3))+J
    assert Z0==R0-(2*q-3)
    assert J==1+q*ch(k(-3))-U
    assert 4*V==q*q+ch(k(-15))+U
    a1=1; A1=0; cubic_sum=0
    for z in range(q):
        zz=mul(z,z)
        a1+=ch(mul(add(sub(zz,z),1),add(add(zz,scalar(3,z)),1)))
        l=sub(k(9),scalar(4,z)); r=mul(z,add(z,k(4)))
        A1+=(ch(l)==-1)*(ch(r)==-1)
        cubic_sum+=ch(mul(l,r))
    kap=(q*q-1)//8; m=4*kap+1
    b1=kap*(q+1+a1)-m*A1
    assert (a1*a1+U)%2==0
    a2=(a1*a1+U)//2
    assert (b1*b1-m*V+kap*(q*q+1+U))%2==0
    b2=(b1*b1-m*V+kap*(q*q+1+U))//2
    assert 8*b2==4*b1*b1-q*q-1-U+m*(1-ch(k(-15)))
    assert 8*b2+2*a2==4*b1*b1+a1*a1-q*q-1+m*(1-ch(k(-15)))
    if F.p not in (3,5):
        assert a1==cubic_sum
        assert 4*A1==q+1+a1
        assert b1==-A1
    else:
        tau=(-1)**F.f if F.p==3 else 1
        assert a1==-tau and A1==(q-tau)//4 and b1==kap-A1
    return a1,a2,b1,b2,A1,V,U

rows={}
for p in [3,5,7,11,13,17,19,23,29,31]:
    rows[p]=evaluate(Field(p,[0]))
for p,mod in [(3,[1,0]),(5,[2,0]),(7,[1,0])]:
    rows[p*p]=evaluate(Field(p,mod))
for q in sorted(rows): print(q,*rows[q])
assert rows[3][:4]==(1,2,0,-1)

# Independent point counts on the original flag equation over F_(p^2).
# For H=2 the coefficient of u^2 implies #B(F_(p^2))=p^2+1+U.
for p,delta in [(3,2),(5,2),(7,3)]:
    F=Field(p,[(-delta)%p,0]); Q=p*p
    add,mul=F.add,F.mul
    sP1=[F.pow(s,p+1) for s in range(Q)]
    count=0
    for z in range(1,Q):
        zk=F.pow(z,p*p+1); c=add(add(1,z),zk)
        for s in range(1,Q):
            count+=add(add(mul(zk,sP1[s]),mul(c,s)),1)==0
    assert count+4==Q+1+rows[p][-1]
    print(f'Independent flag check P={p}: #B(F_(P^2))={count+4}')
print('PASS: coefficients, mixed sums, both boundary corrections, and U-J elimination.')
print('Columns: P, [u]S, [u^2]S, [u]C, [u^2]C, A1, A2, U.')


==> anc/verify_general.py <==
#!/usr/bin/env python3
"""Symbolic conductor identities and independent point counts on the flag curve."""
from fractions import Fraction as F
from pathlib import Path
import json

class P:
    def __init__(self, c=0):
        self.c=tuple(map(F,c)) if isinstance(c,(list,tuple)) else (F(c),)
        while len(self.c)>1 and self.c[-1]==0: self.c=self.c[:-1]
    def __add__(self,b):
        b=b if isinstance(b,P) else P(b)
        return P([(self.c[i] if i<len(self.c) else 0)+(b.c[i] if i<len(b.c) else 0)
                  for i in range(max(len(self.c),len(b.c)))])
    __radd__=__add__
    def __neg__(self): return P([-x for x in self.c])
    def __sub__(self,b): return self+-P(b) if not isinstance(b,P) else self+-b
    def __rsub__(self,b): return -self+b
    def __mul__(self,b):
        b=b if isinstance(b,P) else P(b); c=[F(0)]*(len(self.c)+len(b.c)-1)
        for i,x in enumerate(self.c):
            for j,y in enumerate(b.c): c[i+j]+=x*y
        return P(c)
    __rmul__=__mul__
    def __pow__(self,n):
        r=P(1)
        for _ in range(n): r=r*self
        return r
    def __truediv__(self,b): return self*F(1,b)
    def __eq__(self,b): return self.c==(b.c if isinstance(b,P) else P(b).c)

q=P([0,1])
# dimension, rank-one value, split rank-two value, anisotropic value,
# U-invariants, U0-invariants, cohomological degree.
data={
 'theta10':(q*(q-1)**2/2, -q*(q-1)/2, 0, q, 0, q-1, 0),
 'theta9':(q*(q+1)**2/2, q*(q+1)/2, q, 0, q+1, q+1, 1),
 'theta11':(q*(q*q+1)/2, -q*(q-1)/2, q, 0, 1, q, 1),
 'theta12':(q*(q*q+1)/2, q*(q+1)/2, 0, q, q, q, 0),
 'Steinberg':(q**4,0,0,0,q,q*q,q*q+q),
 'regular_cuspidal':((q*q-1)**2,1-q*q,1-q,1+q,0,q*q-1,q*q+q-2),
}
for name,(v,r,s,n,a,b,delta) in data.items():
    assert a*q**3 == v+(q*q-1)*r+q*(q*q-1)*s/2+q*(q-1)**2*n/2, name
    assert b*q*q == v+(q*q-1)*(s+n)/2, name
    assert delta*(q*q-1) == 2*v-(q+1)*a-q*(q-1)*b, name
print('All conductor identities verified as polynomial identities in Q[q].')

def sums(poly,H):
    s=[0]; d=len(poly)-1
    for h in range(1,H+1):
        s.append(-sum(poly[j]*s[h-j] for j in range(1,min(h-1,d)+1))
                 -(h*poly[h] if h<=d else 0))
    return s
N=[1,1,2,1,2,17,26,51,18,27,162,243,729]
tr=sums(N,5)
rows=json.loads((Path(__file__).parent/'counts.json').read_text())
for row in rows[:5]:
    h=row['h']; Q=3**h; mod=row['modulus']
    digits=[]
    for a in range(Q):
        d=[]
        for _ in range(h): d.append(a%3); a//=3
        digits.append(d)
    def enc(v): return sum((a%3)*3**i for i,a in enumerate(v))
    def add(a,b): return enc([x+y for x,y in zip(digits[a],digits[b])])
    def mul(a,b):
        c=[0]*(2*h-1)
        for i,x in enumerate(digits[a]):
            for j,y in enumerate(digits[b]): c[i+j]+=x*y
        for i in range(2*h-2,h-1,-1):
            for j,m in enumerate(mod): c[i-h+j]-=c[i]*m
        return enc(c[:h])
    def power(a,n):
        r=1
        while n:
            if n&1: r=mul(r,a)
            a=mul(a,a); n//=2
        return r
    s4=[power(s,4) for s in range(Q)]
    count=0
    for z in range(1,Q):
        z10=power(z,10); coeff=add(add(1,z),z10)
        for s in range(1,Q):
            if add(add(mul(z10,s4[s]),mul(coeff,s)),1)==0: count+=1
    expected=Q+1-tr[h]
    assert count+4==expected,(h,count,expected)
    print(f'P=3, H={h}: affine flag points {count}; projective points {count+4}.')
print('PASS. The flag-curve identification agrees independently with N(u).')


==> anc/verify_quotient.py <==
#!/usr/bin/env python3
"""Exact finite certificates for coprimality and squarefreeness at P=3."""
N=[1,1,2,1,2,17,26,51,18,27,162,243,729]
D=[1,0,-1,-3,3,18,9,-27,-27,0,243]

def trim(a):
    while len(a)>1 and a[-1]==0: a.pop()
    return a

def gcd_mod(a,b,p):
    a=trim([c%p for c in a]); b=trim([c%p for c in b])
    while any(b):
        while any(a) and len(a)>=len(b):
            q=a[-1]*pow(b[-1],-1,p)%p
            shift=len(a)-len(b)
            for i,c in enumerate(b): a[i+shift]=(a[i+shift]-q*c)%p
            trim(a)
        a,b=b,a
    return [c*pow(a[-1],-1,p)%p for c in a]

assert N[-1]%7 and D[-1]%7
assert gcd_mod(N,D,7)==[1]
for f in [N,D]:
    assert f[-1]%5
    derivative=[i*f[i] for i in range(1,len(f))]
    assert gcd_mod(f,derivative,5)==[1]
assert 2+(len(N)-1)+(len(D)-1)==24
print('PASS: N and D are coprime and squarefree; 24 distinct counting modes.')


==> anc/verify_transform.py <==
#!/usr/bin/env python3
"""Exact polynomial verification of the U-J comparison over Q[a,b]."""
from fractions import Fraction

class Poly:
    def __init__(self, terms=0):
        if isinstance(terms, Poly):
            self.terms=terms.terms.copy()
        elif isinstance(terms, dict):
            self.terms={m:Fraction(c) for m,c in terms.items() if c}
        else:
            self.terms={(0,0):Fraction(terms)} if terms else {}
    def __add__(self, other):
        d=self.terms.copy()
        for m,c in Poly(other).terms.items(): d[m]=d.get(m,0)+c
        return Poly(d)
    __radd__=__add__
    def __neg__(self): return Poly({m:-c for m,c in self.terms.items()})
    def __sub__(self, other): return self+-Poly(other)
    def __rsub__(self, other): return Poly(other)+-self
    def __mul__(self, other):
        d={}
        for (i,j),c in self.terms.items():
            for (k,l),e in Poly(other).terms.items():
                m=(i+k,j+l); d[m]=d.get(m,0)+c*e
        return Poly(d)
    __rmul__=__mul__
    def __truediv__(self, other): return self*Fraction(1,other)
    def __pow__(self, n):
        r=Poly(1)
        for _ in range(n): r=r*self
        return r
    def __eq__(self, other): return self.terms==Poly(other).terms

a=Poly({(1,0):1}); b=Poly({(0,1):1})
R=a*b*(4*a*b+4*a+3*b+4)*(4*a*b+3*a+4*b+4)
T=a+b; N=a*b; B=3*T+4*N+4
assert N*(B*B+T*B+N)==R

# Here a,b stand for u,v, respectively.
x=(a+b)/2; y=(b-a)/2
T=(x*x-y*y+9)/2; N=(T*T-x*x)/4
F=(N+2)**2-4*(T-1)**2
G=(a*a-1)*(b*b-1)*((a-1)*(b+1)+16)*((a+1)*(b-1)+16)
assert 256*F==G
assert T*T-4*N==x*x
assert (T-1)**2-4*N+8==y*y

# Clear denominators in u=(1-a)/(1+a), v=(1-b)/(1+b).
un=1-a; ud=1+a; vn=1-b; vd=1+b
cleared=(un*un-ud*ud)*(vn*vn-vd*vd)
cleared*=((un-ud)*(vn+vd)+16*ud*vd)
cleared*=((un+ud)*(vn-vd)+16*ud*vd)
assert cleared==256*R
assert (-b)*(-4*b-4+3*b+4)*(-4*b-3+4*b+4)==b*b
print('PASS: all comparison maps verified as exact polynomial identities.')

